Performance evaluation of explicit finite difference algorithms with varying amounts of computational and memory intensity

Future architectures designed to deliver exascale performance motivate the need for novel algorithmic changes in order to fully exploit their capabilities. In this paper, the performance of several numerical algorithms, characterised by varying degrees of memory and computational intensity, are evaluated in the context of finite difference methods for fluid dynamics problems. It is shown that, by storing some of the evaluated derivatives as single thread- or process-local variables in memory, or recomputing the derivatives on-the-fly, a speed-up of ~2 can be obtained compared to traditional algorithms that store all derivatives in global arrays.

==> tgv.py <==
ndim=3 # Problem dimension
# Define the compressible Navier-Stokes in Einstein notation.
mass="Eq(Der(rho,t),- Skew(rho*u_j,x_j))"
momentum="Eq(Der(rhou_i,t),-Skew(rhou_i*u_j,x_j)-Der(p,x_i)+Der(tau_i_j,x_j))"
energy="Eq(Der(rhoE,t),-Skew(rhoE*u_j,x_j)-Conservative(p*u_j,x_j)+Der(q_j,x_j)+Der(u_i*tau_i_j,x_j))"
equations=[mass,momentum,energy]
# Substitutions
stress_tensor="Eq(tau_i_j,(1/Re)*(Der(u_i,x_j)+ Der(u_j,x_i)-(2/3)* KD(_i,_j)* Der(u_k,x_k)))"
heat_flux="Eq(q_j,(1/((gama-1)*Minf*Minf*Pr*Re))*Der(T,x_j))"
substitutions=[stress_tensor,heat_flux]
# Define all the constants in the equations
constants=["Re","Pr","gama","Minf"]
# Define coordinate direction symbol (x) this will be x_i,x_j,x_k
coordinate_symbol="x"
# Formulas for the variables used in the equations
velocity="Eq(u_i,rhou_i/rho)"
pressure="Eq(p,(gama-1)*(rhoE - (1/2)*rho*(u_j*u_j)))"
temperature="Eq(T,gama*Minf*Minf/rho)"
formulas=[velocity,pressure,temperature]
# Create the problem and expand the equations.
problem=Problem(equations,substitutions,ndim,constants,coordinate_symbol,metrics,formulas)
ex_eq=problem.get_expanded(problem.equations)
ex_form=problem.get_expanded(problem.formulas)
ss=Central(4) # Fourth-order central differencing
ts=RungeKutta(3) # Third-order RK scheme
# Create a numerical grid of solution points
np=[64]*ndim;deltas=[2.0*pi/np[i] for i in range(len(length))]
grid=Grid(ndim,{'delta':deltas,'number_of_points':np})
# Perform the discretisation
sd=SpatialDiscretisation(ex_eq,ex_form,grid,ss)
td=TemporalDiscretisation(ts,grid,constant_dt=True,sd)
# Boundary conditions
bc=PeriodicBoundaryCondition(grid)
for dim in range(ndim):
    bc.apply(td.prognostic_variables,dim)
# Constant initial conditions
ics=["Eq(grid.work_array(rho),1.0)","Eq(grid.work_array(rhou0),1.0)","Eq(grid.work_array(rhou1),0.0)","Eq(grid.work_array(rhou2),0.0)","Eq(grid.work_array(rhoE),1.0)"]
ics=GridBasedInitialisation(grid,initial_conditions)
io=FileIO(td.prognostic_variables)# I/O
# Simulation parameters
var=['niter','Re','Pr','gama','Minf','precision','name','deltat']
values=[1000,1600,0.71,1.4,0.1,"double","test",3.385*10**-3]
sp=dict(zip(vars,values))# dictionary
code=OPSC(grid,sd,td,bc,ics,io,sp)#code generation

